KidMesh: Computational Mesh Reconstruction for Pediatric Congenital Hydronephrosis Using Deep Neural Networks

Pediatric congenital hydronephrosis (CH) is a common urinary tract disorder, primarily caused by obstruction at the renal pelvis-ureter junction. Magnetic resonance urography (MRU) can visualize hydronephrosis, including renal pelvis and calyces, by utilizing the natural contrast provided by water. Existing voxel-based segmentation approaches can extract CH regions from MRU, facilitating disease diagnosis and prognosis. However, these segmentation methods predominantly focus on morphological features, such as size, shape, and structure. To enable functional assessments, such as urodynamic simulations, external complex post-processing steps are required to convert these results into mesh-level representations. To address this limitation, we propose an end-to-end method based on deep neural networks, namely KidMesh, which could automatically reconstruct CH meshes directly from MRU. Generally, KidMesh extracts feature maps from MRU images and converts them into feature vertices through grid sampling. It then deforms a template mesh according to these feature vertices to generate the specific CH meshes of MRU images. Meanwhile, we develop a novel schema to train KidMesh without relying on accurate mesh-level annotations, which are difficult to obtain due to the sparsely sampled MRU slices. Experimental results show that KidMesh could reconstruct CH meshes in an average of 0.4 seconds, and achieve comparable performance to conventional methods without requiring post-processing. The reconstructed meshes exhibited no self-intersections, with only 3.7% and 0.2% of the vertices having error distances exceeding 3.2mm and 6.4mm, respectively. After rasterization, these meshes achieved a Dice score of 0.86 against manually delineated CH masks. Furthermore, these meshes could be used in renal urine flow simulations, providing valuable urodynamic information for clinical practice.

==> crop_file.py <==
'''
Writing an article usually requires convert a ppt figure to pdf and crop the pdf 

convert pptx or ppt to pdf format, and crop the pdf 

conda activate base
python crop_file.py ./ch1/treaments.pptx

'''

import sys
import os
import comtypes.client
from pdfCropMargins import  crop
import argparse
import comtypes



def crop_ppt_file(f,p):
    if not f.lower().endswith((".ppt", ".pptx")):
        return
    # Initialize COM
    comtypes.CoInitialize()
    powerpoint = comtypes.client.CreateObject("Powerpoint.Application")
    powerpoint.Visible = 1
    input_path = os.path.abspath(f)
    folder = os.path.dirname(input_path)
    print(f"folder:{folder}")
    file_name = os.path.basename(input_path).split('.')[0]
    slides = powerpoint.Presentations.Open(input_path)
    output_file_path = os.path.join(folder, file_name + ".pdf")
    crop_output_file_path = os.path.join(folder, f"cropped_{file_name}.pdf")
    print(f"folder:{output_file_path}")
    slides.SaveAs(output_file_path, 32)
    slides.Close()
    powerpoint.Quit()
    comtypes.CoUninitialize()
    print(f"crop {crop_output_file_path}")
    crop(["-p", f"{p}", "-v", "-s", "-u", output_file_path, "-o", f"{crop_output_file_path}"])
    print(f"finish crop {crop_output_file_path}")

# python crop_file.py ./ch1/LGE_MI_Location.pptx
# %% Get console arguments
def find_ppt_files(directory):
    ppt_files = []
    for file in os.listdir(directory):
        if file.endswith(".ppt") or file.endswith(".pptx"):
            ppt_files.append(os.path.join(directory, file))
    return ppt_files
if __name__ == "__main__":

    parser = argparse.ArgumentParser()
    parser.add_argument( dest='input', help='input file name')
    parser.add_argument('-p', type=int, default=0, help='set the margins of output pdf')
    args = parser.parse_args()
    # if  args.input.lower().endswith((".ppt", ".pptx")):

    if os.path.isfile(args.input):

        crop_ppt_file(args.input,args.p)
    elif os.path.isdir(args.input):
        paths=find_ppt_files(args.input)

        print(paths)
        for p in paths:
            crop_ppt_file(p,args.p)






